The Simons Observatory: Design, integration, and testing of the small aperture telescopes

The Simons Observatory (SO) is a cosmic microwave background (CMB) survey experiment that includes small-aperture telescopes (SATs) observing from an altitude of 5,200 m in the Atacama Desert in Chile. The SO SATs will cover six spectral bands between 27 and 280 GHz to search for primordial B-modes to a sensitivity of $\sigma(r)=0.002$, with quantified systematic errors well below this value. Each SAT is a self-contained cryogenic telescope with a 35$^\circ$ field of view, 42 cm diameter optical aperture, 40 K half-wave plate, 1 K refractive optics, and $<0.1$ K focal plane that holds $>12,000$ TES detectors. We describe the nominal design of the SATs and present details about the integration and testing for one operating at 93 and 145 GHz.

==> plot_narrow_bandwidth.py <==
import pickle
import matplotlib.pyplot as plt
plt.rcParams.update({'font.size': 12})
import numpy as np

# load the data
with open('narrow_bandwidth_data.pkl', 'rb') as f:
    data = pickle.load(f)

# recreate the plot
plt.figure(figsize=(6,5))
plt.semilogy(data['freqs'], np.sqrt(data['psd'])*9e6, 'r.-')
plt.xlim(1, 9)
plt.ylim(5e2, 1e5)
plt.xlabel("Frequency (Hz)")
plt.ylabel(r"Power Spectral Density ($\frac{pA}{\sqrt{Hz}})$")
plt.axvline(2, c='b', alpha = 0.8, ls='--', label='1x HWP Spin Frequency', zorder=0)
plt.axvline(4, c='k', alpha = 0.8, ls='--', label='2x HWP Spin Frequency', zorder=0)

# Identify the ptc lines 
for ptc_freq in np.arange(1.4, 10, 1.4):
    if ptc_freq ==1.4:
        plt.axvline(ptc_freq, c='g', ls='--', alpha = 0.8, zorder=0, label='Multiples of 1.4Hz')
    else:
        plt.axvline(ptc_freq, c='g', ls='--', alpha = 0.8, zorder=0)
        
plt.legend()
plt.tight_layout()
plt.savefig("narrow_bandwidth.pdf")
plt.savefig("narrow_bandwidth.png")

